Bootstrapping the relativistic two-body problem

We describe the formalism to compute gravitational-wave observables for compact binaries via the effective field theory framework in combination with modern tools from collider physics. We put particular emphasis on solving the "multi-loop" integration problem via the methodology of differential equations and expansion by regions. This allows us to "bootstrap" the two-body relativistic dynamics in the Post-Minkowskian (PM) expansion from boundary data evaluated in the near-static (soft) limit. We illustrate the procedure with the derivation of the total spacetime impulse in the scattering of non-spinning bodies to 4PM (three-loop) order, i.e. ${\cal O}(G^4)$, including conservative and dissipative effects.

==> anc/anc-4pmboot.m <==
(* ::Package:: *)

(* ::Section:: *)
(*Ancillary*)


(*
Ancillary file for the paper "Bootstrapping the relativistic two-body problem" by C. Dlapa, G. K\[ADoubleDot]lin, Z. Liu, and R.A. Porto.

Variables used:
- g = \gamma, scalar product of incoming velocities, defined in eq.(1.4)
- x, defined through g = (x^2+1)/2x in eq.(1.5)
- b =b1-b2: impact parameter
- bHat: normalized impact parameter, defined in eq.(1.3)
- u1: \check{u}_ 1,  defined in eq.(1.3)
- u2: \check{u}_ 2, defined in eq.(1.3)
- m[i]: mass of particle i
- m = m[1]+m[2]: total mass
- nu = m[1]m[2]/m^2: symmetric mass ratio

This file contains machine-readable answers for:
- c_X (X=b,\check{u}_ 1 or \check{u}_ 2) coefficients of the total, conservative, 1rad, and 2rad impulse from 1PM up to 4PM order. 
   They can be retrieved by the functions c[1|2|3|4,b|u1|u2] and with an optional third argument "cons", "rad1,diss", "rad2,diss" for the respective partial results. 
   See eqs.(7.1)-(7.9).
   The polynomials h_i, i=1,...,68  appearing in these answers are defined as a replacement list in the variable polynomialsh, see Table 1 and eq.(7.25)
- The full impulse \Delta p at order G^i for particle i=1 or i=2 can be retrieved by the functions Dp1[i] and Dp2[i], see eq.(3.14). 
   An optional second argument "cons", "rad1,diss", "rad2,diss" can be used for the respective partial results. 
- The energy loss \Delta E at 3PM and 4PM level can be retrieved by the functions DE[3] and DE[4], see eqs.(7.12) and (7.13).
- The relative angle \chi_rel can be retrieved by chibRel[1|2|3|4][g_], and also the sub-pieces by chibRel[_,"cons"|"rr,rad1"|"rr,rad2"][g_], see eqs.(7.20)-(7.24)
- The energy flux coefficient at 3PM and 4PM order. It can be retrieved by the function FE[0|1], see eqs.(7.16)+(7.18)
- The coefficients of the square of the (relative) momentum of each particle in the incoming center-of-mass frame are defined by the functions f[i_,(optional)"cons"|"eff"][g_], see eqs.(7.25)-(7.29) & (7.35)
- THe Hamiltonian coefficients are given by the functions cH[i_,(optional)"cons"|"eff"][g_], see eqs(7.30)
*)


c[1,b]=-((2 (-1+2 g^2) m[1] m[2])/Sqrt[-1+g^2]);
c[1,u1]=0;
c[1,u2]=0;


c[2,b]=-((3 (-1+5 g^2) Pi m[1] m[2] (m[1]+m[2]))/(4 Sqrt[-1+g^2]));
c[2,u1]=(2 (1-2 g^2)^2 m[1] m[2]^2)/(-1+g^2);
c[2,u2]=-((2 (1-2 g^2)^2 m[1]^2 m[2])/(-1+g^2));


c[3,b]=((2-32 g^2+64 g^4-32 g^6) m[1]^3 m[2])/(-1+g^2)^(5/2)+(4/3 (((1-2 g^2)^2 (-8+5 g^2))/(-1+g^2)^2+(53 g-120 g^3+90 g^5-20 g^7)/(-1+g^2)^(5/2))+8 (-((g (1-2 g^2)^2 (-3+2 g^2))/(-1+g^2)^(5/2))+(-6-24 g^2+8 g^4)/(-1+g^2)) ArcSinh[Sqrt[-1+g]/Sqrt[2]]) m[1]^2 m[2]^2+((2-32 g^2+64 g^4-32 g^6) m[1] m[2]^3)/(-1+g^2)^(5/2);
c[3,u1]=(3 (1-7 g^2+10 g^4) Pi m[1] m[2]^2 (m[1]+m[2]))/(2 (-1+g^2));
c[3,u2]=-((3 (-1+2 g^2) (-1+5 g^2) Pi m[1]^3 m[2])/(2 (-1+g^2)))+(1/48 (-((72 (1-7 g^2+10 g^4))/(-1+g^2))+(-1151+3336 g-3148 g^2+912 g^3-339 g^4+552 g^5-210 g^6)/(-1+g^2)^(3/2)) Pi-(g (-3+2 g^2) (11-30 g^2+35 g^4) Pi ArcSinh[Sqrt[-1+g]/Sqrt[2]])/(8 (-1+g^2)^2)+((-5+76 g-150 g^2+60 g^3+35 g^4) Pi Log[(1+g)/2])/(8 Sqrt[-1+g^2])) m[1]^2 m[2]^2;


c[3,b,"cons"]=-((2 (-1-4 g+4 g^3) (1-4 g+4 g^3) m[1]^3 m[2])/(-1+g^2)^(5/2))+(-((4 g (-53+120 g^2-90 g^4+20 g^6))/(3 (-1+g^2)^(5/2)))+(8 (-3-12 g^2+4 g^4) ArcCosh[g])/((-1+g) (1+g))) m[1]^2 m[2]^2-(2 (-1-4 g+4 g^3) (1-4 g+4 g^3) m[1] m[2]^3)/(-1+g^2)^(5/2);
c[3,u1,"cons"]=(3 (-1+2 g^2) (-1+5 g^2) \[Pi] m[1]^2 m[2]^2)/(2 (-1+g) (1+g))+(3 (-1+2 g^2) (-1+5 g^2) \[Pi] m[1] m[2]^3)/(2 (-1+g) (1+g));
c[3,u2,"cons"]=-((3 (-1+2 g^2) (-1+5 g^2) \[Pi] m[1]^3 m[2])/(2 (-1+g) (1+g)))-(3 (-1+2 g^2) (-1+5 g^2) \[Pi] m[1]^2 m[2]^2)/(2 (-1+g) (1+g));


c[3,b,"rad1,diss"]=((4 (-1+2 g^2)^2 (-8+5 g^2))/(3 (-1+g)^2 (1+g)^2)-(4 g (-3+2 g^2) (-1+2 g^2)^2 ArcCosh[g])/(-1+g^2)^(5/2)) m[1]^2 m[2]^2;
c[3,u1,"rad1,diss"]=0;
c[3,u2,"rad1,diss"]=(-(((1151-3336 g+3148 g^2-912 g^3+339 g^4-552 g^5+210 g^6) \[Pi])/(48 (-1+g^2)^(3/2)))-(g (-3+2 g^2) (11-30 g^2+35 g^4) \[Pi] ArcCosh[g])/(16 (-1+g)^2 (1+g)^2)+((-5+76 g-150 g^2+60 g^3+35 g^4) \[Pi] Log[(1+g)/2])/(8 Sqrt[-1+g^2])) m[1]^2 m[2]^2;


c[4,b] = (Pi h[8] m[1]^3 m[2]^2)/(48 (-1+g^2)^3)+(Pi h[9] m[1]^3 m[2]^2)/(768 g^9 (1+g) (-1+g^2)^(5/2))-(Pi ArcCosh[g] h[13] m[1]^3 m[2]^2)/(8 (-1+g) (1+g)^4)+(Pi ArcCosh[g] h[14] m[1]^3 m[2]^2)/(16 (-1+g^2)^(7/2))+(Pi h[12] Log[g] m[1]^3 m[2]^2)/(16 (-1+g^2)^(5/2))+(Pi h[10] Log[(1+g)/2] m[1]^3 m[2]^2)/(8 (-1+g^2)^2)-(Pi h[11] Log[(1+g)/2] m[1]^3 m[2]^2)/(32 (-1+g^2)^(5/2))+(Pi h[19] m[1]^2 m[2]^3)/(48 (-1+g^2)^3)+(Pi h[20] m[1]^2 m[2]^3)/(192 g^7 (-1+g^2)^(5/2))-(Pi ArcCosh[g] h[24] m[1]^2 m[2]^3)/(16 (-1+g^2)^3)+(Pi ArcCosh[g] h[25] m[1]^2 m[2]^3)/(16 (-1+g^2)^(7/2))-(3 Pi ArcCosh[g]^2 h[26] m[1]^2 m[2]^3)/(32 (-1+g^2)^(7/2))+(Pi h[23] Log[g] m[1]^2 m[2]^3)/(2 (-1+g^2)^(3/2))+(Pi h[21] Log[(1+g)/2] m[1]^2 m[2]^3)/(8 (-1+g^2)^2)+(Pi h[22] Log[(1+g)/2] m[1]^2 m[2]^3)/(16 (-1+g^2)^(3/2))+(3 Pi ArcCosh[g] h[28] Log[(1+g)/2] m[1]^2 m[2]^3)/(16 (-1+g^2)^2)+(3 Pi h[27] Log[(1+g)/2]^2 m[1]^2 m[2]^3)/(2 Sqrt[-1+g^2])+(21 Pi EllipticE[(-1+g)/(1+g)]^2 h[2] m[1]^2 m[2]^2 (m[1]+m[2]))/(32 (-1+g) Sqrt[-1+g^2])+(3 Pi EllipticK[(-1+g)/(1+g)]^2 h[3] m[1]^2 m[2]^2 (m[1]+m[2]))/(16 (-1+g^2)^(3/2))-(3 Pi EllipticE[(-1+g)/(1+g)] EllipticK[(-1+g)/(1+g)] h[4] m[1]^2 m[2]^2 (m[1]+m[2]))/(16 (-1+g^2)^(3/2))+(Pi^3 h[5] m[1]^2 m[2]^2 (m[1]+m[2]))/(8 Sqrt[-1+g^2])+(Pi h[6] Log[1/2 (-1+g)] m[1]^2 m[2]^2 (m[1]+m[2]))/(16 (-1+g^2)^(3/2))+(3 Pi h[15] Log[(1+g)/2] m[1]^2 m[2]^2 (-Log[(-1+g)/(1+g)] m[1]-Log[1/2 (-1+g)] m[2]))/(8 Sqrt[-1+g^2])+(3 Pi ArcCosh[g] h[16] m[1]^2 m[2]^2 (Log[(-1+g)/(1+g)] m[1]+Log[1/2 (-1+g)] m[2]))/(16 (-1+g^2)^2)-(3 Pi h[1] m[1] m[2] (m[1]^3+m[2]^3))/(64 (-1+g^2)^(5/2))-3/32 Sqrt[-1+g^2] Pi h[18] m[1]^3 m[2]^2 PolyLog[2,(1-g)/(1+g)]+(Pi h[29] m[1]^2 m[2]^3 PolyLog[2,(1-g)/(1+g)])/(4 Sqrt[-1+g^2])-(3 Pi h[17] m[1]^3 m[2]^2 PolyLog[2,(-1+g)/(1+g)])/(64 Sqrt[-1+g^2])+(3 Pi h[30] m[1]^2 m[2]^3 PolyLog[2,(-1+g)/(1+g)])/(8 Sqrt[-1+g^2])-(3 Pi h[7] m[1]^2 m[2]^2 (m[1]+m[2]) (-4 PolyLog[2,Sqrt[(-1+g)/(1+g)]]+PolyLog[2,(-1+g)/(1+g)]))/(4 (-1+g) (1+g)^2);
c[4,u1] = (4 h[33] m[1]^2 m[2]^3)/(3 (-1+g^2)^3)-(8 h[34] m[1]^2 m[2]^3)/(3 (-1+g^2)^(5/2))+(8 ArcCosh[g] h[35] m[1]^2 m[2]^3)/(-1+g^2)^3-(16 ArcCosh[g] h[36] m[1]^2 m[2]^3)/(-1+g^2)^(3/2)+(9 Pi^2 h[31] m[1] m[2]^2 (m[1]+m[2])^2)/(32 (-1+g^2))+(2 h[32] m[1] m[2]^2 (m[1]^2+m[2]^2))/(-1+g^2)^3;
c[4,u2] = -((9 Pi^2 h[31] m[1]^4 m[2])/(32 (-1+g^2)))-(2 h[32] m[1]^4 m[2])/(-1+g^2)^3-(4 h[37] m[1]^3 m[2]^2)/(3 (-1+g^2)^3)+(h[38] m[1]^3 m[2]^2)/(705600 g^8 (-1+g^2)^(5/2))+(Pi^2 h[39] m[1]^3 m[2]^2)/(192 (-1+g^2)^2)+(ArcCosh[g] h[40] m[1]^3 m[2]^2)/(6720 g^9 (-1+g^2)^3)+(32 ArcCosh[g] h[41] m[1]^3 m[2]^2)/(3 (-1+g^2)^(3/2))-(8 ArcCosh[g]^2 h[42] m[1]^3 m[2]^2)/(-1+g^2)^2+(32 ArcCosh[g]^2 h[43] m[1]^3 m[2]^2)/(-1+g^2)^(7/2)+(ArcCosh[g] h[44] Log[2] m[1]^3 m[2]^2)/(8 (-1+g^2)^2)-(2 h[48] m[1]^2 m[2]^3)/(45 (-1+g^2)^3)+(h[49] m[1]^2 m[2]^3)/(1440 g^7 (-1+g^2)^(5/2))+(Pi^2 h[50] m[1]^2 m[2]^3)/(48 (-1+g^2)^2)+(ArcCosh[g] h[51] m[1]^2 m[2]^3)/(480 g^8 (-1+g^2)^3)-(16 ArcCosh[g] h[52] m[1]^2 m[2]^3)/(5 (-1+g^2)^(3/2))-(16 ArcCosh[g]^2 h[53] m[1]^2 m[2]^3)/(-1+g^2)^2-(32 ArcCosh[g]^2 h[54] m[1]^2 m[2]^3)/(-1+g^2)^(7/2)-(ArcCosh[g] h[55] Log[2] m[1]^2 m[2]^3)/(4 (-1+g^2)^2)+(3 h[45] m[1]^3 m[2]^2 (-4 PolyLog[2,Sqrt[(-1+g)/(1+g)]]+PolyLog[2,(-1+g)/(1+g)]))/(16 (-1+g^2)^2)+(h[56] m[1]^2 m[2]^3 (-4 PolyLog[2,Sqrt[(-1+g)/(1+g)]]+PolyLog[2,(-1+g)/(1+g)]))/(32 (-1+g^2)^2)-(h[47] m[1]^3 m[2]^2 (-2 ArcCosh[g] Log[g]+PolyLog[2,-(g-Sqrt[-1+g^2])^2]))/(16 (-1+g^2)^2)+(h[58] m[1]^2 m[2]^3 (-2 ArcCosh[g] Log[g]+PolyLog[2,-(g-Sqrt[-1+g^2])^2]))/(8 (-1+g^2)^2)+(3 h[46] m[1]^3 m[2]^2 (ArcCosh[g] Log[(1+g)/2]-2 PolyLog[2,-g+Sqrt[-1+g^2]]))/(8 (-1+g^2)^2)+(h[57] m[1]^2 m[2]^3 (-ArcCosh[g] Log[(1+g)/2]+2 PolyLog[2,-g+Sqrt[-1+g^2]]))/(4 (-1+g^2)^2);


c[4,b,"cons"] = (21 Pi EllipticE[(-1+g)/(1+g)]^2 h[2] m[1]^2 m[2]^2 (m[1]+m[2]))/(32 (-1+g) Sqrt[-1+g^2])+(3 Pi EllipticK[(-1+g)/(1+g)]^2 h[3] m[1]^2 m[2]^2 (m[1]+m[2]))/(16 (-1+g^2)^(3/2))-(3 Pi EllipticE[(-1+g)/(1+g)] EllipticK[(-1+g)/(1+g)] h[4] m[1]^2 m[2]^2 (m[1]+m[2]))/(16 (-1+g^2)^(3/2))+(Pi^3 h[5] m[1]^2 m[2]^2 (m[1]+m[2]))/(8 Sqrt[-1+g^2])+(Pi h[20] m[1]^2 m[2]^2 (m[1]+m[2]))/(192 g^7 (-1+g^2)^(5/2))-(Pi ArcCosh[g] h[24] m[1]^2 m[2]^2 (m[1]+m[2]))/(16 (-1+g^2)^3)-(3 Pi ArcCosh[g]^2 h[26] m[1]^2 m[2]^2 (m[1]+m[2]))/(32 (-1+g^2)^(7/2))+(Pi h[6] Log[1/2 (-1+g)] m[1]^2 m[2]^2 (m[1]+m[2]))/(16 (-1+g^2)^(3/2))+(3 Pi ArcCosh[g] h[16] Log[1/2 (-1+g)] m[1]^2 m[2]^2 (m[1]+m[2]))/(16 (-1+g^2)^2)+(Pi h[23] Log[g] m[1]^2 m[2]^2 (m[1]+m[2]))/(2 (-1+g^2)^(3/2))+(Pi h[22] Log[(1+g)/2] m[1]^2 m[2]^2 (m[1]+m[2]))/(16 (-1+g^2)^(3/2))+(3 Pi ArcCosh[g] h[28] Log[(1+g)/2] m[1]^2 m[2]^2 (m[1]+m[2]))/(16 (-1+g^2)^2)-(3 Pi h[15] Log[1/2 (-1+g)] Log[(1+g)/2] m[1]^2 m[2]^2 (m[1]+m[2]))/(8 Sqrt[-1+g^2])+(3 Pi h[27] Log[(1+g)/2]^2 m[1]^2 m[2]^2 (m[1]+m[2]))/(2 Sqrt[-1+g^2])-(3 Pi h[1] m[1] m[2] (m[1]^3+m[2]^3))/(64 (-1+g^2)^(5/2))+(Pi h[29] m[1]^2 m[2]^2 (m[1]+m[2]) PolyLog[2,(1-g)/(1+g)])/(4 Sqrt[-1+g^2])+(3 Pi h[7] m[1]^2 m[2]^2 (m[1]+m[2]) (4 PolyLog[2,Sqrt[(-1+g)/(1+g)]]-PolyLog[2,(-1+g)/(1+g)]))/(4 (-1+g) (1+g)^2)+(3 Pi h[30] m[1]^2 m[2]^2 (m[1]+m[2]) PolyLog[2,(-1+g)/(1+g)])/(8 Sqrt[-1+g^2]);
c[4,u1,"cons"] = (4 h[33] m[1]^2 m[2]^3)/(3 (-1+g^2)^3)-(16 ArcCosh[g] h[36] m[1]^2 m[2]^3)/(-1+g^2)^(3/2)+(9 Pi^2 h[31] m[1] m[2]^2 (m[1]+m[2])^2)/(32 (-1+g^2))+(2 h[32] m[1] m[2]^2 (m[1]^2+m[2]^2))/(-1+g^2)^3;
c[4,u2,"cons"] = -((4 h[33] m[1]^3 m[2]^2)/(3 (-1+g^2)^3))+(16 ArcCosh[g] h[36] m[1]^3 m[2]^2)/(-1+g^2)^(3/2)-(9 Pi^2 h[31] m[1]^2 m[2] (m[1]+m[2])^2)/(32 (-1+g^2))-(2 h[32] m[1]^2 m[2] (m[1]^2+m[2]^2))/(-1+g^2)^3;


c[4,b,"rad1,diss"] = (Pi h[8] m[1]^3 m[2]^2)/(48 (-1+g^2)^3)+(Pi ArcCosh[g] h[14] m[1]^3 m[2]^2)/(16 (-1+g^2)^(7/2))+(Pi h[10] Log[(1+g)/2] m[1]^3 m[2]^2)/(8 (-1+g^2)^2)+(Pi h[19] m[1]^2 m[2]^3)/(48 (-1+g^2)^3)+(Pi ArcCosh[g] h[25] m[1]^2 m[2]^3)/(16 (-1+g^2)^(7/2))+(Pi h[21] Log[(1+g)/2] m[1]^2 m[2]^3)/(8 (-1+g^2)^2);
c[4,u1,"rad1,diss"] = -((8 h[34] m[1]^2 m[2]^3)/(3 (-1+g^2)^(5/2)))+(8 ArcCosh[g] h[35] m[1]^2 m[2]^3)/(-1+g^2)^3;
c[4,u2,"rad1,diss"] = (h[38] m[1]^3 m[2]^2)/(705600 g^8 (-1+g^2)^(5/2))+(Pi^2 (-108 h[31]+108 g^2 h[31]+h[39]) m[1]^3 m[2]^2)/(192 (-1+g^2)^2)+(ArcCosh[g] h[40] m[1]^3 m[2]^2)/(6720 g^9 (-1+g^2)^3)+(32 ArcCosh[g]^2 h[43] m[1]^3 m[2]^2)/(-1+g^2)^(7/2)+(8 ArcCosh[g]^2 h[60] m[1]^3 m[2]^2)/(-1+g^2)^2+(ArcCosh[g] h[44] Log[2] m[1]^3 m[2]^2)/(8 (-1+g^2)^2)+(h[49] m[1]^2 m[2]^3)/(1440 g^7 (-1+g^2)^(5/2))+(Pi^2 (-27 h[31]+27 g^2 h[31]+2 h[50]) m[1]^2 m[2]^3)/(96 (-1+g^2)^2)+(ArcCosh[g] h[51] m[1]^2 m[2]^3)/(480 g^8 (-1+g^2)^3)-(32 ArcCosh[g]^2 h[54] m[1]^2 m[2]^3)/(-1+g^2)^(7/2)+(16 ArcCosh[g]^2 h[59] m[1]^2 m[2]^3)/(-1+g^2)^2-(ArcCosh[g] h[55] Log[2] m[1]^2 m[2]^3)/(4 (-1+g^2)^2)+(3 h[45] m[1]^3 m[2]^2 (-4 PolyLog[2,Sqrt[(-1+g)/(1+g)]]+PolyLog[2,(-1+g)/(1+g)]))/(16 (-1+g^2)^2)+(h[56] m[1]^2 m[2]^3 (-4 PolyLog[2,Sqrt[(-1+g)/(1+g)]]+PolyLog[2,(-1+g)/(1+g)]))/(32 (-1+g^2)^2)-(h[47] m[1]^3 m[2]^2 (-2 ArcCosh[g] Log[g]+PolyLog[2,-(g-Sqrt[-1+g^2])^2]))/(16 (-1+g^2)^2)+(h[58] m[1]^2 m[2]^3 (-2 ArcCosh[g] Log[g]+PolyLog[2,-(g-Sqrt[-1+g^2])^2]))/(8 (-1+g^2)^2)+(3 h[46] m[1]^3 m[2]^2 (ArcCosh[g] Log[(1+g)/2]-2 PolyLog[2,-g+Sqrt[-1+g^2]]))/(8 (-1+g^2)^2)-(h[57] m[1]^2 m[2]^3 (ArcCosh[g] Log[(1+g)/2]-2 PolyLog[2,-g+Sqrt[-1+g^2]]))/(4 (-1+g^2)^2);


c[4,b,"rad2,diss"] = (Pi (h[9]-4 g^2 h[20]-4 g^3 h[20]) m[1]^3 m[2]^2)/(768 g^9 (1+g) (-1+g^2)^(5/2))+(Pi ArcCosh[g] (-2 h[13]+4 g h[13]-2 g^2 h[13]+h[24]+g h[24]) m[1]^3 m[2]^2)/(16 (-1+g)^3 (1+g)^4)+(3 Pi ArcCosh[g]^2 h[26] m[1]^3 m[2]^2)/(32 (-1+g^2)^(7/2))+(Pi (h[12]+8 h[23]-8 g^2 h[23]) Log[g] m[1]^3 m[2]^2)/(16 (-1+g^2)^(5/2))+(Pi (-h[11]+2 h[22]-2 g^2 h[22]) Log[(1+g)/2] m[1]^3 m[2]^2)/(32 (-1+g^2)^(5/2))-(3 Pi ArcCosh[g] (h[16]+h[28]) Log[(1+g)/2] m[1]^3 m[2]^2)/(16 (-1+g^2)^2)+(3 Pi (h[15]-4 h[27]) Log[(1+g)/2]^2 m[1]^3 m[2]^2)/(8 Sqrt[-1+g^2])-(3 Pi (-h[18]+g^2 h[18]+(8 h[29])/3) m[1]^3 m[2]^2 PolyLog[2,(1-g)/(1+g)])/(32 Sqrt[-1+g^2])-(3 Pi (h[17]+8 h[30]) m[1]^3 m[2]^2 PolyLog[2,(-1+g)/(1+g)])/(64 Sqrt[-1+g^2]);
c[4,u1,"rad2,diss"]=0;
c[4,u2,"rad2,diss"] = -((4 (-h[33]+h[37]) m[1]^3 m[2]^2)/(3 (-1+g^2)^3))+(16 ArcCosh[g] (-3 h[36]+2 h[41]) m[1]^3 m[2]^2)/(3 (-1+g^2)^(3/2))-(8 ArcCosh[g]^2 (h[42]+h[60]) m[1]^3 m[2]^2)/(-1+g^2)^2+(2 (45 h[32]-h[48]) m[1]^2 m[2]^3)/(45 (-1+g^2)^3)-(16 ArcCosh[g] h[52] m[1]^2 m[2]^3)/(5 (-1+g^2)^(3/2))+(16 ArcCosh[g]^2 (-h[53]-h[59]) m[1]^2 m[2]^3)/(-1+g^2)^2;


Dp1[i_]:=c[i,b] bHat[mu]/b^i+c[i,u1] u1[mu]/b^i+c[i,u2] u2[mu]/b^i
Dp2[i_]:=-c[i,b] bHat[mu]/b^i+c[i,u1] u2[mu]/b^i+c[i,u2] u1[mu]/b^i/.{m[1]->m[2],m[2]->m[1]}
Dp1[i_,aa_]:=c[i,b,aa] bHat[mu]/b^i+c[i,u1,aa] u1[mu]/b^i+c[i,u2,aa] u2[mu]/b^i
Dp2[i_,aa_]:=-c[i,b,aa] bHat[mu]/b^i+c[i,u1,aa] u2[mu]/b^i+c[i,u2,aa] u1[mu]/b^i/.{m[1]->m[2],m[2]->m[1]}


DE[3]=(m^4 nu^2 Pi (6 g Sqrt[-1+g^2] (-33+112 g^2-165 g^4+70 g^6) ArcSinh[Sqrt[-1+g]/Sqrt[2]]-(-1+g^2) (-1151+3336 g-3148 g^2+912 g^3-339 g^4+552 g^5-210 g^6+6 (5-76 g+145 g^2+16 g^3-185 g^4+60 g^5+35 g^6) Log[(1+g)/2])))/(48 b^3 (-1+g^2)^(5/2) Sqrt[1+2 (-1+g) nu]);
DE[4]=-(1/(b^4 Sqrt[1+2 (-1+g) nu])) m^5 nu^2 (h[49]/(1440 g^7 (-1+g^2)^(5/2))+(64 (45 h[32]-h[48])+15 (-1+g^2) Pi^2 (27 (-1+g^2) h[31]+2 h[50]))/(1440 (-1+g^2)^3)+ArcCosh[g] (h[51]/(480 g^8 (-1+g^2)^3)-(16 h[52])/(5 (-1+g^2)^(3/2)))+ArcCosh[g]^2 (-((16 h[53])/(-1+g^2)^2)-(32 h[54])/(-1+g^2)^(7/2))-(ArcCosh[g] h[55] Log[2])/(4 (-1+g^2)^2)-(ArcCosh[g] h[58] Log[g])/(4 (-1+g^2)^2)-(ArcCosh[g] h[57] Log[(1+g)/2])/(4 (-1+g^2)^2)-(h[56] PolyLog[2,Sqrt[(-1+g)/(1+g)]])/(8 (-1+g^2)^2)+(h[56] PolyLog[2,(-1+g)/(1+g)])/(32 (-1+g^2)^2)+(h[58] PolyLog[2,-(g-Sqrt[-1+g^2])^2])/(8 (-1+g^2)^2)+(h[57] PolyLog[2,-g+Sqrt[-1+g^2]])/(2 (-1+g^2)^2)+nu ((4 (-45 h[32]+30 h[33]-30 h[37]+h[48]))/(45 (-1+g^2)^3)+(h[38]-490 g (3840 g^7 h[34]+h[49]))/(352800 g^8 (-1+g^2)^(5/2))+(Pi^2 (54 (-1+g^2) h[31]+h[39]-4 h[50]))/(96 (-1+g^2)^2)+ArcCosh[g] ((53760 g^9 h[35]+h[40]-14 g h[51])/(3360 g^9 (-1+g^2)^3)-(32 (15 h[36]-10 h[41]-3 h[52]))/(15 (-1+g^2)^(3/2)))+ArcCosh[g]^2 (-((16 (h[42]-2 h[53]))/(-1+g^2)^2)+(64 (h[43]+h[54]))/(-1+g^2)^(7/2))+(ArcCosh[g] (h[44]+2 h[55]) Log[2])/(4 (-1+g^2)^2)+(ArcCosh[g] (h[47]+2 h[58]) Log[g])/(4 (-1+g^2)^2)+(ArcCosh[g] (3 h[46]+2 h[57]) Log[(1+g)/2])/(4 (-1+g^2)^2)+((-6 h[45]+h[56]) PolyLog[2,Sqrt[(-1+g)/(1+g)]])/(4 (-1+g^2)^2)-((-6 h[45]+h[56]) PolyLog[2,(-1+g)/(1+g)])/(16 (-1+g^2)^2)-((h[47]+2 h[58]) PolyLog[2,-(g-Sqrt[-1+g^2])^2])/(8 (-1+g^2)^2)-((3 h[46]+2 h[57]) PolyLog[2,-g+Sqrt[-1+g^2]])/(2 (-1+g^2)^2)));


chibRel[1][g_]:=((-1+2 g^2) Sqrt[1-2 nu+2 g nu])/((-1+g) (1+g));
chibRel[1,"cons"][g_]:=chibRel[1][g];
chibRel[2][g_]:=(3 (-1+5 g^2) Sqrt[1-2 nu+2 g nu] Pi)/(8 (-1+g) (1+g));
chibRel[2,"cons"][g_]:=chibRel[2][g];
chibRel[3][g_]:=-((2 Sqrt[-1+g^2] (-1+2 g^2)^2 (-8+5 g^2) nu Sqrt[1-2 nu+2 g nu])/(3 (-1+g)^3 (1+g)^3))+1/(3 (-1+g)^3 (1+g)^3) Sqrt[1-2 nu+2 g nu] (-5+60 g^2-120 g^4+64 g^6+10 nu-110 g nu-120 g^2 nu+264 g^3 nu+240 g^4 nu-228 g^5 nu-128 g^6 nu+72 g^7 nu)+((2 g (-3+2 g^2) (-1+2 g^2)^2 nu Sqrt[1-2 nu+2 g nu])/((-1+g)^3 (1+g)^3)-(4 Sqrt[-1+g^2] (-3-12 g^2+4 g^4) nu Sqrt[1-2 nu+2 g nu])/((-1+g)^2 (1+g)^2)) ArcCosh[g];
chibRel[3,"cons"][g_]:=1/(3 (-1+g)^3 (1+g)^3) Sqrt[1-2 nu+2 g nu] (-5+60 g^2-120 g^4+64 g^6+10 nu-110 g nu-120 g^2 nu+264 g^3 nu+240 g^4 nu-228 g^5 nu-128 g^6 nu+72 g^7 nu)-(4 (-3-12 g^2+4 g^4) nu Sqrt[1-2 nu+2 g nu] ArcCosh[g])/(-1+g^2)^(3/2);
chibRel[4][g_]:=(nu Pi (-((ArcCosh[g] h[25])/(32 (-1+g^2)^4))+(ArcSinh[Sqrt[-1+g]/Sqrt[2]] h[63])/(8 (-1+g^2)^4)+h[64]/(96 (-1+g^2)^(7/2))+(h[65] Log[(1+g)/2])/(16 (-1+g^2)^(5/2))+nu (-((ArcCosh[g] ((1+g) h[14]+(-3+g) h[25]))/(32 (-1+g^2)^4))+(ArcSinh[Sqrt[-1+g]/Sqrt[2]] h[66])/(8 (-1+g)^2 (1+g)^4)+h[67]/(96 (-1+g^2)^(7/2))+(h[68] Log[(1+g)/2])/(16 (-1+g^2)^(5/2)))))/Sqrt[1+2 (-1+g) nu]+1/Sqrt[1+2 (-1+g) nu] nu^2 Pi (-((h[9]-4 g^2 (1+g) h[20])/(1536 g^9 (-1+g^2)^3))+(ArcCosh[g] (2 (-1+g)^2 h[13]-(1+g) h[24]))/(32 (-1+g^2)^(7/2))-(3 ArcCosh[g]^2 h[26])/(64 (-1+g)^4 (1+g)^3)-((h[12]-8 (-1+g^2) h[23]) Log[g])/(32 (-1+g)^3 (1+g)^2)+((h[11]+2 (-1+g^2) h[22])/(64 (-1+g)^3 (1+g)^2)+(3 Sqrt[-1+g^2] ArcCosh[g] (h[16]+h[28]))/(32 (-1+g)^3 (1+g)^2)) Log[(1+g)/2]-(3 (h[15]-4 h[27]) Log[(1+g)/2]^2)/(16 (-1+g))+((3 (-1+g^2) h[18]+8 h[29]) PolyLog[2,(1-g)/(1+g)])/(64 (-1+g))+(3 (h[17]+8 h[30]) PolyLog[2,(-1+g)/(1+g)])/(128 (-1+g)))+Sqrt[1+2 (-1+g) nu] Pi ((3 h[61])/(128 (-1+g^2)^3)+nu (-((21 EllipticE[(-1+g)/(1+g)]^2 h[2])/(64 (-1+g)^2 (1+g)))-(3 EllipticK[(-1+g)/(1+g)]^2 h[3])/(32 (-1+g^2)^2)+(3 EllipticE[(-1+g)/(1+g)] EllipticK[(-1+g)/(1+g)] h[4])/(32 (-1+g^2)^2)+(Pi^2 h[5])/(16-16 g^2)+(ArcCosh[g] h[24])/(32 (-1+g^2)^(7/2))+(3 ArcCosh[g]^2 h[26])/(64 (-1+g^2)^4)-h[62]/(384 g^7 (-1+g^2)^3)-(h[23] Log[g])/(4 (-1+g^2)^2)+(-(h[22]/(32 (-1+g^2)^2))-(3 ArcCosh[g] h[28])/(32 (-1+g^2)^(5/2))) Log[(1+g)/2]+(3 h[27] Log[(1+g)/2]^2)/(4-4 g^2)+Log[1/2 (-1+g)] (-(h[6]/(32 (-1+g^2)^2))-(3 ArcCosh[g] h[16])/(32 (-1+g^2)^(5/2))+(3 h[15] Log[(1+g)/2])/(16 (-1+g^2)))-(3 Sqrt[-1+g^2] h[7] PolyLog[2,Sqrt[(-1+g)/(1+g)]])/(2 (-1+g)^2 (1+g)^3)+(h[29] PolyLog[2,(1-g)/(1+g)])/(8-8 g^2)+((3 Sqrt[-1+g^2] h[7])/(8 (-1+g)^2 (1+g)^3)+(3 h[30])/(16-16 g^2)) PolyLog[2,(-1+g)/(1+g)]));
chibRel[4,"cons"][g_]:=Sqrt[1+2 (-1+g) nu] Pi ((3 h[61])/(128 (-1+g^2)^3)+nu (-((21 EllipticE[(-1+g)/(1+g)]^2 h[2])/(64 (-1+g)^2 (1+g)))-(3 EllipticK[(-1+g)/(1+g)]^2 h[3])/(32 (-1+g^2)^2)+(3 EllipticE[(-1+g)/(1+g)] EllipticK[(-1+g)/(1+g)] h[4])/(32 (-1+g^2)^2)+(Pi^2 h[5])/(16-16 g^2)+(ArcCosh[g] h[24])/(32 (-1+g^2)^(7/2))+(3 ArcCosh[g]^2 h[26])/(64 (-1+g^2)^4)-h[62]/(384 g^7 (-1+g^2)^3)-(h[23] Log[g])/(4 (-1+g^2)^2)+(-(h[22]/(32 (-1+g^2)^2))-(3 ArcCosh[g] h[28])/(32 (-1+g^2)^(5/2))) Log[(1+g)/2]+(3 h[27] Log[(1+g)/2]^2)/(4-4 g^2)+Log[1/2 (-1+g)] (-(h[6]/(32 (-1+g^2)^2))-(3 ArcCosh[g] h[16])/(32 (-1+g^2)^(5/2))+(3 h[15] Log[(1+g)/2])/(16 (-1+g^2)))-(3 Sqrt[-1+g^2] h[7] PolyLog[2,Sqrt[(-1+g)/(1+g)]])/(2 (-1+g)^2 (1+g)^3)+(h[29] PolyLog[2,(1-g)/(1+g)])/(8-8 g^2)+((3 Sqrt[-1+g^2] h[7])/(8 (-1+g)^2 (1+g)^3)+(3 h[30])/(16-16 g^2)) PolyLog[2,(-1+g)/(1+g)]));
chibRel[4,"rr,rad1"][g_]:=(nu Pi (-((ArcCosh[g] h[25])/(32 (-1+g^2)^4))+(ArcSinh[Sqrt[-1+g]/Sqrt[2]] h[63])/(8 (-1+g^2)^4)+h[64]/(96 (-1+g^2)^(7/2))+(h[65] Log[(1+g)/2])/(16 (-1+g^2)^(5/2))+nu (-((ArcCosh[g] ((1+g) h[14]+(-3+g) h[25]))/(32 (-1+g^2)^4))+(ArcSinh[Sqrt[-1+g]/Sqrt[2]] h[66])/(8 (-1+g)^2 (1+g)^4)+h[67]/(96 (-1+g^2)^(7/2))+(h[68] Log[(1+g)/2])/(16 (-1+g^2)^(5/2)))))/Sqrt[1+2 (-1+g) nu];
chibRel[4,"rr,rad2"][g_]:=1/Sqrt[1+2 (-1+g) nu] nu^2 Pi (-((h[9]-4 g^2 (1+g) h[20])/(1536 g^9 (-1+g^2)^3))+(ArcCosh[g] (2 (-1+g)^2 h[13]-(1+g) h[24]))/(32 (-1+g^2)^(7/2))-(3 ArcCosh[g]^2 h[26])/(64 (-1+g)^4 (1+g)^3)-((h[12]-8 (-1+g^2) h[23]) Log[g])/(32 (-1+g)^3 (1+g)^2)+((h[11]+2 (-1+g^2) h[22])/(64 (-1+g)^3 (1+g)^2)+(3 Sqrt[-1+g^2] ArcCosh[g] (h[16]+h[28]))/(32 (-1+g)^3 (1+g)^2)) Log[(1+g)/2]-(3 (h[15]-4 h[27]) Log[(1+g)/2]^2)/(16 (-1+g))+((3 (-1+g^2) h[18]+8 h[29]) PolyLog[2,(1-g)/(1+g)])/(64 (-1+g))+(3 (h[17]+8 h[30]) PolyLog[2,(-1+g)/(1+g)])/(128 (-1+g)));


FE[0]=1/(24 (-1+g^2)^2 (g+(-1+g)^2 nu)) nu^2 Sqrt[1+2 (-1+g) nu] (6 g Sqrt[-1+g^2] (-33+112 g^2-165 g^4+70 g^6) ArcSinh[Sqrt[-1+g]/Sqrt[2]]-(-1+g^2) (-1151+3336 g-3148 g^2+912 g^3-339 g^4+552 g^5-210 g^6+6 (5-76 g+145 g^2+16 g^3-185 g^4+60 g^5+35 g^6) Log[(1+g)/2]));
FE[1]=1/(470400 g^9 (1-g^2)^3 (g+(-1+g)^2 nu)^3) nu^2 (-19600 g^9 (1+2 (-1+g) nu) (1+4 g^2-8 g^4-4 (1-3 g+4 g^2+g^3-8 g^4+5 g^5) nu-(-1+g)^3 (5-9 g-10 g^2+10 g^3) nu^2) (6 g Sqrt[-1+g^2] (-33+112 g^2-165 g^4+70 g^6) ArcSinh[Sqrt[-1+g]/Sqrt[2]]-(-1+g^2) (-1151+3336 g-3148 g^2+912 g^3-339 g^4+552 g^5-210 g^6+6 (5-76 g+145 g^2+16 g^3-185 g^4+60 g^5+35 g^6) Log[(1+g)/2]))-Sqrt[1+2 (-1+g) nu] (g+(-1+g)^2 nu)^2 (g nu (1881600 g^10 h[34]+h[38]-g^2 h[38]+31360 g^8 (45 Sqrt[-1+g^2] h[32]-30 Sqrt[-1+g^2] h[33]-60 h[34]+30 Sqrt[-1+g^2] h[37]-Sqrt[-1+g^2] h[48])-490 g h[49]+490 g^3 h[49]-3675 g^8 (-1+g^2)^(3/2) Pi^2 (54 (-1+g^2) h[31]+h[39]-4 h[50]))-245 g^2 (64 g^7 Sqrt[-1+g^2] (45 h[32]-h[48])-h[49]+g^2 h[49]+15 g^7 (-1+g^2)^(3/2) Pi^2 (27 (-1+g^2) h[31]+2 h[50]))-105 ArcCosh[g] (Sqrt[-1+g^2] nu h[40]+7 g Sqrt[-1+g^2] (1-2 nu) h[51]+7168 g^11 (nu (30 h[36]-20 h[41]-6 h[52])+3 h[52])-3584 g^13 (nu (30 h[36]-20 h[41]-6 h[52])+3 h[52])+3584 g^9 (-3 h[52]+nu (15 Sqrt[-1+g^2] h[35]-30 h[36]+20 h[41]+6 h[52])))+5644800 g^9 ArcCosh[g]^2 ((-1+g^2)^(3/2) h[53]+nu ((-1+g^2)^(3/2) h[42]-4 h[43]+2 Sqrt[-1+g^2] h[53]-2 g^2 Sqrt[-1+g^2] h[53]-4 h[54])+2 h[54])-88200 g^9 (-1+g^2)^(3/2) ArcCosh[g] (-h[55]+nu (h[44]+2 h[55])) Log[2]-88200 g^9 (-1+g^2)^(3/2) ArcCosh[g] (-h[58]+nu (h[47]+2 h[58])) Log[g]-88200 g^9 (-1+g^2)^(3/2) ArcCosh[g] (3 nu h[46]-h[57]+2 nu h[57]) Log[(1+g)/2]+44100 g^9 (-1+g^2)^(3/2) (12 nu h[45]+h[56]-2 nu h[56]) PolyLog[2,Sqrt[(-1+g)/(1+g)]]-11025 g^9 (-1+g^2)^(3/2) (12 nu h[45]+h[56]-2 nu h[56]) PolyLog[2,(-1+g)/(1+g)]+44100 g^9 (-1+g^2)^(3/2) (-h[58]+nu (h[47]+2 h[58])) PolyLog[2,-(g-Sqrt[-1+g^2])^2]+176400 g^9 (-1+g^2)^(3/2) (3 nu h[46]-h[57]+2 nu h[57]) PolyLog[2,-g+Sqrt[-1+g^2]]));


f[1][g_]:=2 chibRel[1][g];
f[2][g_]:=(4 chibRel[2][g])/\[Pi];
f[3][g_]:=1/3 chibRel[1][g]^3-(4 chibRel[1][g] chibRel[2][g])/\[Pi]+chibRel[3][g];
f[4][g_]:=-(2/3) chibRel[1][g]^4+(8 chibRel[1][g]^2 chibRel[2][g])/\[Pi]-(8 chibRel[2][g]^2)/\[Pi]^2-2 chibRel[1][g] chibRel[3][g]+(8 chibRel[4][g])/(3 \[Pi]);


f[1,"cons"][g_]:=f[1][g];
f[2,"cons"][g_]:=f[2][g];
f[3,"cons"][g_]:=1/3 chibRel[1,"cons"][g]^3-(4 chibRel[1,"cons"][g] chibRel[2,"cons"][g])/\[Pi]+chibRel[3,"cons"][g];
f[4,"cons"][g_]:=-(2/3) chibRel[1,"cons"][g]^4+(8 chibRel[1,"cons"][g]^2 chibRel[2,"cons"][g])/\[Pi]-(8 chibRel[2,"cons"][g]^2)/\[Pi]^2-2 chibRel[1,"cons"][g] chibRel[3,"cons"][g]+(8 chibRel[4,"cons"][g])/(3 \[Pi]);


f[1,"eff"][g_]:=f[1][g]
f[2,"eff"][g_]:=f[2][g]
f[3,"eff"][g_]:=f[3,"cons"][g]
f[4,"eff"][g_]:=-(2/3) chibRel[1,"cons"][g]^4+(8 chibRel[1,"cons"][g]^2 chibRel[2,"cons"][g])/\[Pi]-(8 chibRel[2,"cons"][g]^2)/\[Pi]^2-2 chibRel[1,"cons"][g] chibRel[3,"cons"][g]+(8 (chibRel[4,"cons"][g]+chibRel[4,"rr,rad2"][g]))/(3 \[Pi])


cH[1,part___][g_]:=-(((-1+g^2) m^2 nu Sqrt[1+2 (-1+g) nu] f[1,part][g])/(2 (g+nu-2 g nu+g^2 nu)));
cH[2,part___][g_]:=((-1+g^2) m^3 nu Sqrt[1+2 (-1+g) nu] (1-4 nu+9 g (1-2 nu) nu+7 g^3 (1-2 nu) nu+5 nu^2+3 g^4 nu^2+3 g^2 (1-4 nu+8 nu^2)) f[1,part][g]^2)/(4 (g+nu-2 g nu+g^2 nu)^3)-((-1+g^2) m^3 nu Sqrt[1+2 (-1+g) nu] f[2,part][g])/(g+nu-2 g nu+g^2 nu)+((-1+g^2)^2 m^3 nu (1+2 (-1+g) nu)^(3/2) f[1,part][g] Derivative[1][f[1,part]][g])/(2 (g+nu-2 g nu+g^2 nu)^2);
cH[3,part___][g_]:=-(1/(8 Sqrt[1+2 (-1+g) nu] (g+nu-2 g nu+g^2 nu)^5))3 (-1+g^2) m^4 nu (1-10 nu+39 nu^2-74 nu^3+69 nu^4+49 g^8 (1-2 nu) nu^4-26 nu^5+10 g^9 nu^5+2 g^7 nu^3 (47-188 nu+216 nu^2)-2 g^6 nu^2 (-41+246 nu-608 nu^2+560 nu^3)+g nu (13-104 nu+312 nu^2-416 nu^3+210 nu^4)+2 g^3 nu (17-136 nu+535 nu^2-1052 nu^3+784 nu^4)+g^5 nu (33-264 nu+1084 nu^2-2224 nu^3+1876 nu^4)-2 g^2 (-1+10 nu-82 nu^2+332 nu^3-588 nu^4+376 nu^5)-5 g^4 (-1+10 nu-71 nu^2+266 nu^3-522 nu^4+420 nu^5)) f[1,part][g]^3-(3 (-1+g^2) m^4 nu Sqrt[1+2 (-1+g) nu] f[3,part][g])/(g+nu-2 g nu+g^2 nu)+(3 (-1+g^2)^2 m^4 nu (1+2 (-1+g) nu)^(3/2) f[2,part][g] Derivative[1][f[1,part]][g])/(2 (g+nu-2 g nu+g^2 nu)^2)+f[1,part][g] ((3 (-1+g^2) m^4 nu Sqrt[1+2 (-1+g) nu] (1-4 nu+9 g (1-2 nu) nu+7 g^3 (1-2 nu) nu+5 nu^2+3 g^4 nu^2+3 g^2 (1-4 nu+8 nu^2)) f[2,part][g])/(2 (g+nu-2 g nu+g^2 nu)^3)-(3 (-1+g^2)^3 m^4 nu (1+2 (-1+g) nu)^(5/2) Derivative[1][f[1,part]][g]^2)/(4 (g+nu-2 g nu+g^2 nu)^3)+(3 (-1+g^2)^2 m^4 nu (1+2 (-1+g) nu)^(3/2) Derivative[1][f[2,part]][g])/(2 (g+nu-2 g nu+g^2 nu)^2))+f[1,part][g]^2 (-((3 (-1+g^2)^2 m^4 nu (1+2 (-1+g) nu)^(3/2) (3-12 nu+26 g (1-2 nu) nu+22 g^3 (1-2 nu) nu+14 nu^2+10 g^4 nu^2+9 g^2 (1-4 nu+8 nu^2)) Derivative[1][f[1,part]][g])/(8 (g+nu-2 g nu+g^2 nu)^4))-(3 (-1+g^2)^3 m^4 nu (1+2 (-1+g) nu)^(5/2) Derivative[2][f[1, part]][g])/(8 (g+nu-2 g nu+g^2 nu)^3));
cH[4,part___][g_]:=1/(16 Sqrt[1+2 (-1+g) nu] (g+nu-2 g nu+g^2 nu)^7) 3 (-1+g^2) m^5 nu (5-70 nu+409 nu^2-1290 nu^3+2358 nu^4-2468 nu^5+1341 nu^6-282 nu^7+70 g^13 nu^7-485 g^12 nu^6 (-1+2 nu)+3 g^11 nu^5 (477-1908 nu+2084 nu^2)-3 g^10 nu^4 (-771+4626 nu-10310 nu^2+8284 nu^3)+g^9 nu^3 (2137-17096 nu+59311 nu^2-100476 nu^3+68010 nu^4)-3 g^8 nu^2 (-373+3730 nu-18222 nu^2+49652 nu^3-72833 nu^4+45090 nu^5)+g nu (83-996 nu+4842 nu^2-12176 nu^3+16635 nu^4-11628 nu^5+3222 nu^6)+g^3 nu (159-1908 nu+12537 nu^2-49416 nu^3+109211 nu^4-122924 nu^5+54700 nu^6)+3 g^5 nu (115-1380 nu+9059 nu^2-35672 nu^3+84882 nu^4-113032 nu^5+63678 nu^6)+3 g^7 nu (103-1236 nu+8329 nu^2-33672 nu^3+82298 nu^4-112552 nu^5+67000 nu^6)+g^4 (15-210 nu+2712 nu^2-18720 nu^3+75656 nu^4-181296 nu^5+232251 nu^6-120310 nu^7)-3 g^2 (-3+42 nu-458 nu^2+2900 nu^3-9747 nu^4+17458 nu^5-15782 nu^6+5660 nu^7)-7 g^6 (-5+70 nu-734 nu^2+4540 nu^3-17498 nu^4+41308 nu^5-55236 nu^6+32232 nu^7)) f[1,part][g]^4+(3 (-1+g^2) m^5 nu Sqrt[1+2 (-1+g) nu] (1-4 nu+9 g (1-2 nu) nu+7 g^3 (1-2 nu) nu+5 nu^2+3 g^4 nu^2+3 g^2 (1-4 nu+8 nu^2)) f[2,part][g]^2)/(g+nu-2 g nu+g^2 nu)^3-(12 (-1+g^2) m^5 nu Sqrt[1+2 (-1+g) nu] f[4,part][g])/(g+nu-2 g nu+g^2 nu)+(6 (-1+g^2)^2 m^5 nu (1+2 (-1+g) nu)^(3/2) f[3,part][g] Derivative[1][f[1,part]][g])/(g+nu-2 g nu+g^2 nu)^2+f[2,part][g] (-((3 (-1+g^2)^3 m^5 nu (1+2 (-1+g) nu)^(5/2) Derivative[1][f[1,part]][g]^2)/(g+nu-2 g nu+g^2 nu)^3)+(6 (-1+g^2)^2 m^5 nu (1+2 (-1+g) nu)^(3/2) Derivative[1][f[2,part]][g])/(g+nu-2 g nu+g^2 nu)^2)+f[1,part][g] ((6 (-1+g^2) m^5 nu Sqrt[1+2 (-1+g) nu] (1-4 nu+9 g (1-2 nu) nu+7 g^3 (1-2 nu) nu+5 nu^2+3 g^4 nu^2+3 g^2 (1-4 nu+8 nu^2)) f[3,part][g])/(g+nu-2 g nu+g^2 nu)^3+(3 (-1+g^2)^4 m^5 nu (1+2 (-1+g) nu)^(7/2) Derivative[1][f[1,part]][g]^3)/(2 (g+nu-2 g nu+g^2 nu)^4)-(6 (-1+g^2)^3 m^5 nu (1+2 (-1+g) nu)^(5/2) Derivative[1][f[1,part]][g]Derivative[1][f[2,part]][g])/(g+nu-2 g nu+g^2 nu)^3+(6 (-1+g^2)^2 m^5 nu (1+2 (-1+g) nu)^(3/2) Derivative[1][f[3,part]][g])/(g+nu-2 g nu+g^2 nu)^2+f[2,part][g] (-((3 (-1+g^2)^2 m^5 nu (1+2 (-1+g) nu)^(3/2) (3-12 nu+26 g (1-2 nu) nu+22 g^3 (1-2 nu) nu+14 nu^2+10 g^4 nu^2+9 g^2 (1-4 nu+8 nu^2)) Derivative[1][f[1,part]][g])/(g+nu-2 g nu+g^2 nu)^4)-(3 (-1+g^2)^3 m^5 nu (1+2 (-1+g) nu)^(5/2) Derivative[2][f[1,part]][g])/(g+nu-2 g nu+g^2 nu)^3))+f[1,part][g]^2 (-(1/(2 Sqrt[1+2 (-1+g) nu] (g+nu-2 g nu+g^2 nu)^5))9 (-1+g^2) m^5 nu (1-10 nu+39 nu^2-74 nu^3+69 nu^4+49 g^8 (1-2 nu) nu^4-26 nu^5+10 g^9 nu^5+2 g^7 nu^3 (47-188 nu+216 nu^2)-2 g^6 nu^2 (-41+246 nu-608 nu^2+560 nu^3)+g nu (13-104 nu+312 nu^2-416 nu^3+210 nu^4)+2 g^3 nu (17-136 nu+535 nu^2-1052 nu^3+784 nu^4)+g^5 nu (33-264 nu+1084 nu^2-2224 nu^3+1876 nu^4)-2 g^2 (-1+10 nu-82 nu^2+332 nu^3-588 nu^4+376 nu^5)-5 g^4 (-1+10 nu-71 nu^2+266 nu^3-522 nu^4+420 nu^5)) f[2,part][g]+(9 (-1+g^2)^3 m^5 nu (1+2 (-1+g) nu)^(5/2) (2-8 nu+17 g (1-2 nu) nu+15 g^3 (1-2 nu) nu+9 nu^2+7 g^4 nu^2+6 g^2 (1-4 nu+8 nu^2)) Derivative[1][f[1,part]][g]^2)/(4 (g+nu-2 g nu+g^2 nu)^5)-(3 (-1+g^2)^2 m^5 nu (1+2 (-1+g) nu)^(3/2) (3-12 nu+26 g (1-2 nu) nu+22 g^3 (1-2 nu) nu+14 nu^2+10 g^4 nu^2+9 g^2 (1-4 nu+8 nu^2)) Derivative[1][f[2,part]][g])/(2 (g+nu-2 g nu+g^2 nu)^4)+(9 (-1+g^2)^4 m^5 nu (1+2 (-1+g) nu)^(7/2) Derivative[1][f[1,part]][g] Derivative[2][f[1,part]][g])/(4 (g+nu-2 g nu+g^2 nu)^4)-(3 (-1+g^2)^3 m^5 nu (1+2 (-1+g) nu)^(5/2) Derivative[2][f[2,part]][g])/(2 (g+nu-2 g nu+g^2 nu)^3))+f[1,part][g]^3 (1/(4 (g+nu-2 g nu+g^2 nu)^6) 3 (-1+g^2)^2 m^5 nu Sqrt[1+2 (-1+g) nu] (5-50 nu+196 nu^2-376 nu^3+355 nu^4-134 nu^5+70 g^9 nu^5-335 g^8 nu^4 (-1+2 nu)+4 g^7 nu^3 (153-612 nu+716 nu^2)-7 g^6 nu^2 (-73+438 nu-1096 nu^2+1024 nu^3)+2 g nu (35-280 nu+839 nu^2-1116 nu^3+559 nu^4)+4 g^3 nu (53-424 nu+1618 nu^2-3080 nu^3+2240 nu^4)+2 g^5 nu (99-792 nu+3299 nu^2-6860 nu^3+5782 nu^4)+g^4 (29-290 nu+2118 nu^2-8068 nu^3+15750 nu^4-12460 nu^5)-7 g^2 (-2+20 nu-145 nu^2+550 nu^3-944 nu^4+592 nu^5)) Derivative[1][f[1,part]][g]+(3 (-1+g^2)^3 m^5 nu (1+2 (-1+g) nu)^(5/2) (2-8 nu+17 g (1-2 nu) nu+15 g^3 (1-2 nu) nu+9 nu^2+7 g^4 nu^2+6 g^2 (1-4 nu+8 nu^2)) Derivative[2][f[1,part]][g])/(4 (g+nu-2 g nu+g^2 nu)^5)+((-1+g^2)^4 m^5 nu (1+2 (-1+g) nu)^(7/2) Derivative[3][f[1,part]][g])/(4 (g+nu-2 g nu+g^2 nu)^4));


polynomialsh = {
	h[1]->-3+377 g^2-1017 g^4+515 g^6,
	h[2]->169+380 g^2,
	h[3]->834+2095 g+1200 g^2,
	h[4]->1183+2929 g+2660 g^2+1200 g^3,
	h[5]->-12+76 g-129 g^2+60 g^3+30 g^4-25 g^6,
	h[6]->1151-3336 g+3148 g^2-912 g^3+339 g^4-552 g^5+210 g^6,
	h[7]->-g (-3+2 g^2) (4-15 g+15 g^2),
	h[8]->-1049-496 g+8700 g^2-16658 g^3+9563 g^4+13176 g^5-15822 g^6-1338 g^7+3456 g^8+420 g^9,
	h[9]->-210-210 g+885 g^2+885 g^3-3457 g^4-3457 g^5+9593 g^6+9593 g^7+3259 g^8-181493 g^9+535259 g^10-500785 g^11-32675 g^12+333545 g^13-304761 g^14+232751 g^15+74431 g^16-216185 g^17-34080 g^18+116100 g^19+11340 g^20-22680 g^21,
	h[10]->-129+366 g+444 g^2-1432 g^3+27 g^4+970 g^5+50 g^6-280 g^7,
	h[11]->2074+10643 g+18958 g^2+11391 g^3+5242 g^4-9826 g^5+1818 g^6+13198 g^7-700 g^8-10065 g^9+2835 g^11,
	h[12]->g (5369+8077 g^2-5014 g^4+4874 g^6-2955 g^8+945 g^10),
	h[13]->g (-1965+2169 g+1289 g^2-2211 g^3-856 g^4+90 g^5+580 g^6+280 g^7),
	h[14]->g (-3+2 g^2) (85-82 g-716 g^2+380 g^3+1537 g^4-610 g^5-890 g^6+280 g^7),
	h[15]->-5+76 g-150 g^2+60 g^3+35 g^4,
	h[16]->g (-3+2 g^2) (11-30 g^2+35 g^4),
	h[17]->299-1216 g+1732 g^2-960 g^3+690 g^4-860 g^6+315 g^8,
	h[18]->21+65 g^2-145 g^4+315 g^6,
	h[19]->102-4983 g+12882 g^2-11744 g^3-2154 g^4+20405 g^5-17562 g^6+234 g^7+1932 g^8+840 g^9,
	h[20]->-45+207 g^2-1471 g^4+13349 g^6-37478 g^7+63848 g^8-47540 g^9-9872 g^10+16138 g^11+14128 g^12+7824 g^13-23840 g^14+4320 g^15+3600 g^16,
	h[21]->-124+285 g+660 g^2-1480 g^3-400 g^4+1425 g^5-350 g^7,
	h[22]->1759+6744 g+3692 g^2+2044 g^3+2787 g^4+1112 g^5+210 g^6-300 g^7,
	h[23]->g (-852-283 g^2-140 g^4+75 g^6),h[24]->g (-3+2 g^2) (1151-3504 g+3148 g^2-576 g^3+339 g^4-720 g^5+210 g^6),
	h[25]->g (-3+2 g^2) (96-93 g-768 g^2+432 g^3+1632 g^4-705 g^5-960 g^6+350 g^7),
	h[26]->g^2 (3-2 g^2)^2 (11-30 g^2+35 g^4),
	h[27]->8+19 g+60 g^2+15 g^3,
	h[28]->g (63+768 g^2-645 g^4+70 g^6),
	h[29]->60+333 g^2+90 g^4-75 g^6,
	h[30]->12+76 g+129 g^2+60 g^3-30 g^4+25 g^6,
	h[31]->(1-5 g^2)^2,
	h[32]->3-44 g^2+152 g^4-192 g^6+80 g^8,
	h[33]->g (-1+2 g^2) (-109+258 g^2-216 g^4+64 g^6),
	h[34]->(-1+2 g^2)^3 (-8+5 g^2),
	h[35]->g (-3+2 g^2) (-1+2 g^2)^3,
	h[36]->3+6 g^2-28 g^4+8 g^6,
	h[37]->g (-1535+2292 g^2+384 g^4-1528 g^6+384 g^8),
	h[38]->385875-1837500 g^2+7188300 g^4-21241500 g^6+767410066 g^8+3966858415 g^10-3429240286 g^12-791542442 g^14+393897472 g^16,
	h[39]->108-1485 g-1188 g^2+4993 g^3+3780 g^4-3195 g^5-2700 g^6+1575 g^7,
	h[40]->3675-19950 g^2+79800 g^4-246540 g^6+222810 g^8-25426269 g^10-37185456 g^12+46406238 g^14+2662204 g^16-3592192 g^18,
	h[41]->-82-425 g^2-32 g^4+44 g^6,
	h[42]->g (-151-226 g^2+24 g^4+16 g^6),
	h[43]->g^2 (60+35 g^2-59 g^4+4 g^8),
	h[44]->1263 g-3883 g^3+1065 g^5-525 g^7,
	h[45]->6-37 g-66 g^2+185 g^3+210 g^4-355 g^5-150 g^6+175 g^7,
	h[46]->37 g-185 g^3+355 g^5-175 g^7,
	h[47]->g (1041-2773 g^2-1065 g^4+525 g^6),
	h[48]->13895+9916 g^2-70104 g^4+54616 g^6-8464 g^8+96 g^10,
	h[49]->1575-8250 g^2+35710 g^4-142640 g^6-5560073 g^8-417302 g^10+4034092 g^12-587336 g^14+6144 g^16,
	h[50]->1051+8535 g^2+3249 g^4-3747 g^6,
	h[51]->525-3100 g^2+13690 g^4-55260 g^6+816595 g^8+3752006 g^10-1978290 g^12-1029342 g^14+213480 g^16+24576 g^18,
	h[52]->g (-869-496 g^2+204 g^4+16 g^6),
	h[53]->g^2 (-9-6 g^2+8 g^4),
	h[54]->g (-3+2 g^2) (-8-51 g^2-6 g^4+8 g^6),
	h[55]->2057+15261 g^2+3387 g^4-4321 g^6,
	h[56]->36-1209 g+4212 g^2-6422 g^3+4332 g^4+1755 g^5-4996 g^6+2100 g^7,
	h[57]->9+1053 g^2+1083 g^4-1249 g^6,
	h[58]->2039+13155 g^2+1221 g^4-1823 g^6,
	h[59]->16+111 g^2+18 g^4-24 g^6,
	h[60]->g (-9+26 g^2),
	h[61]->35 (-1+g) (1+g) (1-18 g^2+33 g^4),
	h[62]->-45+207 g^2-1471 g^4+13349 g^6-38135 g^7+64424 g^8-32177 g^9-15056 g^10-25145 g^11+27952 g^12+33249 g^13-35360 g^14+4320 g^15+3600 g^16,
	h[63]->g^2 (-3+2 g^2) (-1+2 g^2) (11-30 g^2+35 g^4),
	h[64]->-102+2681 g-6210 g^2+10052 g^3-9366 g^4-8491 g^5+15018 g^6+702 g^7-4140 g^8,
	h[65]->124-295 g-508 g^2+1200 g^3+216 g^4-755 g^5-240 g^6+210 g^7,
	h[66]->g (-3+2 g^2) (-1+2 g^2) (11-30 g^2+35 g^4),
	h[67]->-((-1+g) (-947-3177 g+14910 g^2-26710 g^3+18929 g^4+21667 g^5-30840 g^6-2040 g^7+7596 g^8+420 g^9)),
	h[68]->(-1+g) (253-661 g-952 g^2+2632 g^3+189 g^4-1725 g^5-290 g^6+490 g^7)};

